A Fast Optimistic Method for Monotone Variational Inequalities

We study monotone variational inequalities that can arise as optimality conditions for constrained convex optimisation or convex-concave minimax problems and propose a novel algorithm that uses only one gradient/operator evaluation and one projection onto the constraint set per iteration. The algorithm, which we call fOGDA-VI, achieves a $o \left( \frac{1}{k} \right)$ rate of convergence in terms of the restricted gap function as well as the natural residual for the last iterate. Moreover, we provide a convergence guarantee for the sequence of iterates to a solution of the variational inequality. These are the best theoretical convergence results for numerical methods for (only) monotone variational inequalities reported in the literature. To empirically validate our algorithm we investigate a two-player matrix game with mixed strategies of the two players. Concluding, we show promising results regarding the application of fOGDA-VI to the training of generative adversarial nets.

==> fogda.py <==
from torch.optim import Optimizer


class fOGDA(Optimizer):
    def __init__(self, optimizer, alpha=100, increment_iterator_every=1000):
        print(
            f"Using fOGDA (alpha={alpha};"
            f"increment iterator every {increment_iterator_every} step(s))."
        )
        self.optimizer = optimizer
        self.defaults = self.optimizer.defaults
        self.param_groups = self.optimizer.param_groups
        self.state = self.optimizer.state
        # fOGDA parameters
        self.alpha = alpha
        self.increment_iterator_every = increment_iterator_every
        self.iteration = 0
        self.k = 2
        self.params_copy = []
        self.old_params_copy = []
        self.updates = []
        self.old_updates = []
        self.old_difference_of_updates = []

    def step(self, closure=None):
        loss = None
        if closure is not None:
            loss = closure()

        no_old_params = len(self.old_params_copy) == 0
        no_old_updates = len(self.old_updates) == 0
        no_old_difference_of_updates = len(self.old_difference_of_updates) == 0

        # initialise (old) parameters
        if len(self.params_copy) > 0:
            raise RuntimeError("Something bad happend here...")
        for group in self.param_groups:
            for p in group["params"]:
                self.params_copy.append(p.data.clone())
                if no_old_params:
                    self.old_params_copy.append(p.data.clone())

        # reverse engineer update from optimizer step
        self.optimizer.step()
        i = -1
        if len(self.updates) > 0:
            raise RuntimeError("Something bad happend here...")
        for group in self.param_groups:
            for p in group["params"]:
                i += 1
                self.updates.append(self.params_copy[i] - p.data)

        # initialise old updates and difference of updates
        if (not no_old_updates and no_old_difference_of_updates) or (
            not no_old_difference_of_updates and no_old_updates
        ):
            raise RuntimeError("Something bad happend here...")
        if no_old_updates and no_old_difference_of_updates:
            for p in self.updates:
                self.old_updates.append(p.clone())
                self.old_difference_of_updates.append(torch.zeros_like(p))

        # compute fOGDA coefficients
        theta_p = self.alpha / (self.alpha + self.k + 1)
        theta = self.alpha / (self.alpha + self.k)
        theta_m = self.alpha / (self.alpha + self.k - 1)

        # compute new weights with fOGDA update
        i = -1
        for group in self.param_groups:
            for p in group["params"]:
                i += 1
                (
                    self.old_params_copy[i],
                    self.old_updates[i],
                    self.old_difference_of_updates[i],
                    p.data,
                ) = (
                    self.params_copy[i],
                    self.updates[i],
                    self.updates[i] - self.old_updates[i],
                    self.params_copy[i]
                    + (1 - theta_p)
                    * (self.params_copy[i] - self.old_params_copy[i])
                    - theta_p * self.updates[i]
                    - (2 - theta)
                    * (2 - theta_p)
                    * (self.updates[i] - self.old_updates[i])
                    + (2 - theta_m) * (1 - theta_p) 
                    * self.old_difference_of_updates[i],
                )

        self.iteration += 1
        if self.iteration % self.increment_iterator_every == 0:
            # update iterator k
            self.k += 1

        # free parameters
        self.params_copy = []
        self.updates = []

        return loss

